Parameter estimation for gravitational-wave bursts with the BayesWave pipeline

We provide a comprehensive multi-aspect study on the performance of a pipeline used by the LIGO-Virgo Collaboration for estimating parameters of gravitational-wave bursts. We add simulated signals with four different morphologies (sine-Gaussians, Gaussians, white-noise bursts, and binary black hole signals) to simulated noise samples representing noise of the two Advanced LIGO detectors during their first observing run. We recover them with the BayesWave (BW) pipeline to study its accuracy in sky localization, waveform reconstruction, and estimation of model-independent waveform parameters. BW localizes sources with a level of accuracy comparable for all four morphologies, with the median separation of actual and estimated sky locations ranging from 25.1$^{\circ}$ to 30.3$^{\circ}$. This is a reasonable accuracy in the two-detector case, and is comparable to accuracies of other localization methods studied previously. As BW reconstructs generic transient signals with sine-Gaussian wavelets, it is unsurprising that BW performs the best in reconstructing sine-Gaussian and Gaussian waveforms. BW's accuracy in waveform reconstruction increases steeply with network signal-to-noise ratio (SNR$_{\rm net}$), reaching a $85\%$ and $95\%$ match between the reconstructed and actual waveform below SNR$_{\rm net} \approx 20$ and SNR$_{\rm net} \approx 50$, respectively, for all morphologies. BW's accuracy in estimating central moments of waveforms is only limited by statistical errors in the frequency domain, and is affected by systematic errors too in the time domain as BW cannot reconstruct low-amplitude parts of signals overwhelmed by noise. The figures of merit we introduce can be used in future characterizations of parameter estimation pipelines.

==> anc/readme.txt <==
These are ancillary figures associated with Figures 1-4 and Figure 9.

